Mata, a Fast and Simple Finite Automata Library (Technical Report)

Mata is a well-engineered automata library written in C++ that offers a unique combination of speed and simplicity. It is meant to serve in applications such as string constraint solving and reasoning about regular expressions, and as a~reference implementation of automata algorithms. Besides basic algorithms for (non)deterministic automata, it implements a fast simulation reduction and antichain-based language inclusion checking. The simplicity allows a straightforward access to the low-level structures, making it relatively easy to extend and modify. Besides the C++ API, the library also implements a Python binding. The library comes with a large benchmark of automata problems collected from relevant applications such as string constraint solving, regular model checking, and reasoning about regular expressions. We show that Mata is on this benchmark significantly faster than all libraries from a wide range of automata libraries we collected. Its usefulness in string constraint solving is demonstrated by the string solver Z3-Noodler, which is based on Mata and outperforms the state of the art in string constraint solving on many standard benchmarks.

==> figs/swap_table_per_bench.py <==
input=R""" armc-incl            & 0,174,2,1236     & 7,1066,17,3311   & 0,324,43,577      & 9,1058,125,2945         & 5,659,34,2480    & 10,843,669,1003        & 58,8428,21948,10112  & 10,913,133,2648        \\
 b-smt                & 0,1,1,1          & 0,6,6,4          & 0,7,7,10          & 0,148,153,30            & 4,43,43,19       & 7,390,126,2547         & 9,109,112,67         & 334,24,TO,15           \\
 email-filter         & 0,1,0,9          & 0,46,4,162       & 0,42,2,322        & 0,69,66,30              & 6,103,17,280     & 48,516,390,521         & 64,5511,1329,10731   & 4,520,19,2056          \\
 lia-explicit         & 0,42,6,356       & 6,21,21,16       & 0,121,51,671      & 0,113,117,49            & 0,66,62,63       & 0,458,285,1486         & 1,1251,727,2448      & 1,372,167,894          \\
 lia-symbolic         & 0,2,2,6          & 0,8,7,14         & 1,11,10,11        & 6,103,107,33            & 6,55,60,33       & 6,164,173,52           & 6,135,149,105        & 6,35,35,25             \\
 noodler-compl        & 0,39,0,401       & 0,73,2,638       & 0,57,2,296        & 0,53,39,110             & 0,47,8,190       & 0,293,143,793          & 10,646,5,4176        & 3,263,5,2203           \\
 noodler-concat       & 0,100,10,286     & 0,490,55,1247    & -                 & -                       & 0,136,35,204     & -                      & 189,9779,24560,13051 & -                      \\
 noodler-inter        & 0,0,0,3          & 6,3,1,7          & 2,4,0,22          & 0,26,24,9               & 0,7,3,21         & 17,276,216,675         & 10,271,52,1890       & 5,38,3,353             \\
 param-inter          & 156,1432,TO,4055 & 157,5833,TO,7276 & 159,6891,TO,7665  & 157,7917,TO,9944        & 159,5822,TO,6497 & 227,8419,TO,12837      & 250,15022,TO,19590   & 254,3511,TO,6357       \\
 param-union          & 0,166,7,326      & 0,1433,81,2759   & 14,5625,270,11568 & 0,220,47,314            & 0,223,50,307     & 227,9754,TO,14861      & 115,4907,11745,11005 & 245,10821,TO,16405     \\
"""

headerType = "c"
def swapHeaderType():
	global headerType
	if headerType == "h":
		headerType = "c"
	else:
		headerType = "h"

input = input.replace(R"\\", "")
output1 = [
'\\mata            ',
'\\awali           ',
# '\\mona            ',
'\\vata            ',
'\\automatanet     ',
'\\brics           ',
'\\automatajar     ',
'\\fado            ',
'\\automatapy      ',
]
output2 = [
'\\mata            ',
'\\awali           ',
# '\\mona            ',
'\\vata            ',
'\\automatanet     ',
'\\brics           ',
'\\automatajar     ',
'\\fado            ',
'\\automatapy      ',
]
j = 0
for line in input.splitlines():
	line = ''.join(line.split())
	tokens = line.split("&")[1:]
	swapHeaderType()
	for i in range(0,len(tokens)):
		token = tokens[i]
		res = ""
		if token == "-":
			res = R"\multicolumn{4}{" + headerType + R"}{-}"
		else:
			smalltokens = token.split(",")
			newsmalltokens = []
			first = True
			for smalltoken in smalltokens:
				if smalltoken == "TO":
					newsmalltokens.append("TO")
				else:
					n = int(smalltoken)
					if n > 999:
						newsmalltokens.append(str(round((n/1000))) + R"\,s")
					elif n == 0 and not first:
						newsmalltokens.append(R"\nearzero")
					else:
						newsmalltokens.append(str(n))
				res = " & ".join(newsmalltokens)
				first = False
		if j < 5:
			output1[i] += " & " + res
		else:
			output2[i] += " & " + res
	j += 1
	if j == 5:
		headerType = "c"


print(R"""& \multicolumn{4}{h}{\bincl (136)}       & \multicolumn{4}{c}{\bcsmtlib (386)}   & \multicolumn{4}{h}{\bregexlib (500)}     & \multicolumn{4}{c}{\bpresexpl (267)}   & \multicolumn{4}{h}{\bpressym (267)}   \\\cmidrule(lr){2-5}\cmidrule(lr){6-9}\cmidrule(lr){10-13}\cmidrule(lr){14-17}\cmidrule(lr){18-21}
& \multicolumn{1}{h}{\textit{TO}} & \multicolumn{1}{h}{\textit{Avg}} & \multicolumn{1}{h}{\textit{Med}} & \multicolumn{1}{h}{\textit{Std}} & \multicolumn{1}{c}{\textit{TO}} & \multicolumn{1}{c}{\textit{Avg}} & \multicolumn{1}{c}{\textit{Med}} & \multicolumn{1}{c}{\textit{Std}} & \multicolumn{1}{h}{\textit{TO}} & \multicolumn{1}{h}{\textit{Avg}} & \multicolumn{1}{h}{\textit{Med}} & \multicolumn{1}{h}{\textit{Std}} & \multicolumn{1}{c}{\textit{TO}} & \multicolumn{1}{c}{\textit{Avg}} & \multicolumn{1}{c}{\textit{Med}} & \multicolumn{1}{c}{\textit{Std}} & \multicolumn{1}{h}{\textit{TO}} & \multicolumn{1}{h}{\textit{Avg}} & \multicolumn{1}{h}{\textit{Med}} & \multicolumn{1}{h}{\textit{Std}}\\
\midrule
\rowcolor{GreenYellow}""")
for out in output1:
	print(out + R"\\")
print("\\bottomrule")

print()

print(R"""& \multicolumn{4}{h}{\bnoodlercompl (729)}       & \multicolumn{4}{c}{\bnoodlerconc (438)}                   & \multicolumn{4}{h}{\bnoodlerinter (4768)}   & \multicolumn{4}{c}{\bparam (267)}   & \multicolumn{4}{h}{\bparamunion (267)}   \\\cmidrule(lr){2-5}\cmidrule(lr){6-9}\cmidrule(lr){10-13}\cmidrule(lr){14-17}\cmidrule(lr){18-21}
& \multicolumn{1}{h}{\textit{TO}} & \multicolumn{1}{h}{\textit{Avg}} & \multicolumn{1}{h}{\textit{Med}} & \multicolumn{1}{h}{\textit{Std}} & \multicolumn{1}{c}{\textit{TO}} & \multicolumn{1}{c}{\textit{Avg}} & \multicolumn{1}{c}{\textit{Med}} & \multicolumn{1}{c}{\textit{Std}} & \multicolumn{1}{h}{\textit{TO}} & \multicolumn{1}{h}{\textit{Avg}} & \multicolumn{1}{h}{\textit{Med}} & \multicolumn{1}{h}{\textit{Std}} & \multicolumn{1}{c}{\textit{TO}} & \multicolumn{1}{c}{\textit{Avg}} & \multicolumn{1}{c}{\textit{Med}} & \multicolumn{1}{c}{\textit{Std}} & \multicolumn{1}{h}{\textit{TO}} & \multicolumn{1}{h}{\textit{Avg}} & \multicolumn{1}{h}{\textit{Med}} & \multicolumn{1}{h}{\textit{Std}}\\
\midrule
\rowcolor{GreenYellow}""")
for out in output2:
	print(out + R"\\")
print("\\bottomrule")


==> figs/swap_table_per_op.py <==
input=R""" complement           & 25,1,315        & 38,2,462         & 36,3,294        & 73,59,89                & 46,24,140        & 75,31,657              & 320,3,2348      & 226,25,2166            \\
 concatenation        & 78,8,235        & 166,22,402       & -               & -                       & 136,35,204       & -                      & 5651,9554,9671  & -                      \\
 emptiness            & 0,0,2           & 17,0,138         & 14,0,130        & 0,0,0                   & 0,0,0            & 3,2,5                  & 223,0,1667      & 53,0,1148              \\
 inclusion            & 37,0,576        & 250,2,1562       & 85,1,374        & 245,43,1385             & 204,10,1185      & 60,42,102              & 3127,84,8021    & 263,6,1023             \\
 intersection         & 295,0,2969      & 312,0,2026       & 699,0,4436      & 621,14,4177             & 115,4,1180       & 91,59,748              & 479,48,3014     & 39,2,479               \\
 trim                 & 76,0,828        & 516,0,3520       & 408,0,2798      & 31,9,165                & -                & -                      & 10,3,70         & -                      \\
 union                & 14,0,45         & 173,0,527        & 1614,0,4991     & 69,6,163                & 99,2,232         & 311,2,3289             & 1316,84,5530    & 203,TO,377             \\
"""

headerType = "c"
def getHeader(name):
	global headerType
	if headerType == "h":
		headerType = "c"
	else:
		headerType = "h"
	return f"\\multicolumn{{3}}{{{headerType}}}{{\\textbf{{{name}}}}}"

input = input.replace(R"\\", "")
output = ["",
'\\mata            ',
'\\awali           ',
# '\\mona            ',
'\\vata            ',
'\\automatanet     ',
'\\brics           ',
'\\automatajar     ',
'\\fado            ',
'\\automatapy      ',
]
for line in input.splitlines():
	line = ''.join(line.split())
	tokens = line.split("&")
	output[0] += " & " + getHeader(tokens[0])
	for i in range(1,len(tokens)):
		token = tokens[i]
		res = ""
		if token == "-":
			res = R"\multicolumn{3}{" + headerType + R"}{-}"
		else:
			smalltokens = token.split(",")
			newsmalltokens = []
			for smalltoken in smalltokens:
				if smalltoken == "TO":
					newsmalltokens.append("TO")
				else:
					n = int(smalltoken)
					if n > 999:
						newsmalltokens.append(str(round((n/1000))) + R"\,s")
					elif n == 0:
						newsmalltokens.append(R"\nearzero")
					else:
						newsmalltokens.append(str(n))
				res = " & ".join(newsmalltokens)
		output[i] += " & " + res
first = True
for out in output:
	if first:
		print(out + R"""\\\cmidrule(lr){2-4}\cmidrule(lr){5-7}\cmidrule(lr){8-10}\cmidrule(lr){11-13}\cmidrule(lr){14-16}\cmidrule(lr){17-19}\cmidrule(lr){20-22}
 & \multicolumn{1}{h}{\textit{Avg}} & \multicolumn{1}{h}{\textit{Med}} & \multicolumn{1}{h}{\textit{Std}} & \multicolumn{1}{c}{\textit{Avg}} & \multicolumn{1}{c}{\textit{Med}} & \multicolumn{1}{c}{\textit{Std}} & \multicolumn{1}{h}{\textit{Avg}} & \multicolumn{1}{h}{\textit{Med}} & \multicolumn{1}{h}{\textit{Std}} & \multicolumn{1}{c}{\textit{Avg}} & \multicolumn{1}{c}{\textit{Med}} & \multicolumn{1}{c}{\textit{Std}} & \multicolumn{1}{h}{\textit{Avg}} & \multicolumn{1}{h}{\textit{Med}} & \multicolumn{1}{h}{\textit{Std}} & \multicolumn{1}{c}{\textit{Avg}} & \multicolumn{1}{c}{\textit{Med}} & \multicolumn{1}{c}{\textit{Std}} & \multicolumn{1}{h}{\textit{Avg}} & \multicolumn{1}{h}{\textit{Med}} & \multicolumn{1}{h}{\textit{Std}}\\
 \midrule
 \rowcolor{GreenYellow}""")
	else:
		print(out + R"\\")
	first = False
print("\\bottomrule")

